O($D$,$D$)-covariant two-loop $\beta$-functions and Poisson-Lie T-duality

We show that the one- and two-loop $\beta$-functions of the closed, bosonic string can be written in a manifestly O($D$,$D$)-covariant form. Based on this result, we prove that 1) Poisson-Lie symmetric $\sigma$-models are two-loop renormalisable and 2) their $\beta$-functions are invariant under Poisson-Lie T-duality. Moreover, we identify a distinguished scheme in which Poisson-Lie symmetry is manifest. It simplifies the calculation of two-loop $\beta$-functions significantly and thereby provides a powerful new tool to advance into the quantum regime of integrable $\sigma$-models and generalised T-dualities. As an illustrating example, we present the two-loop $\beta$-functions of the integrable $\lambda$- and $\eta$-deformation.

==> PLtwoloop.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    117807,       3279]
NotebookOptionsPosition[    106460,       3086]
NotebookOutlinePosition[    107192,       3112]
CellTagsIndexPosition[    107090,       3106]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["One- and two-loop \[Beta]-functions for PL \[Sigma]-models", "Title",
 CellChangeTimes->{{3.815592174403473*^9, 3.815592195645748*^9}, {
  3.815607507465917*^9, 
  3.81560751034006*^9}},ExpressionUUID->"48476b73-bb6d-4c87-8827-\
1f72b93c9959"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"Now", ",", "$Version"}], "}"}]], "Input",
 CellChangeTimes->{{3.8156071108563013`*^9, 3.815607110857438*^9}, {
  3.815612537126341*^9, 3.8156125437843933`*^9}, {3.815734214278126*^9, 
  3.8157342145262127`*^9}},ExpressionUUID->"3fbcb64a-1a67-47ac-b59d-\
4df03d3024ea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TemplateBox[{
     RowBox[{"\"Mon 30 Nov 2020 08:10:33\"", 
       StyleBox[
        RowBox[{"\"GMT\"", "\[InvisibleSpace]", 
          RowBox[{"-", "6.`"}]}], FontColor -> GrayLevel[0.5]]}], 
     RowBox[{"DateObject", "[", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{"2020", ",", "11", ",", "30"}], "}"}], ",", 
         RowBox[{"TimeObject", "[", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"8", ",", "10", ",", "33.734748`"}], "}"}], ",", 
             RowBox[{"TimeZone", "\[Rule]", 
               RowBox[{"-", "6.`"}]}]}], "]"}], ",", 
         RowBox[{"TimeZone", "\[Rule]", 
           RowBox[{"-", "6.`"}]}]}], "]"}]},
    "DateObject",
    Editable->False], 
   ",", "\<\"11.0.1 for Linux x86 (64-bit) (September 21, 2016)\"\>"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.815607114763077*^9, 3.815611687881769*^9, 3.81561248595618*^9, 
   3.815612544554538*^9, 3.8156125747111893`*^9, 3.8157341682517223`*^9, {
   3.8157342150936813`*^9, 
   3.815734233751102*^9}},ExpressionUUID->"28e1f17f-e386-419a-ae25-\
700c858cbb8c"]
}, Open  ]],

Cell["\<\
Because the two-loop results are quite bulky, we present them here in form of \
a Mathematica notebook. It is divided into two main parts:\
\>", "Text",
 CellChangeTimes->{{3.815607242858674*^9, 
  3.8156073049776*^9}},ExpressionUUID->"3d006362-70dd-429d-9a4e-4ae88cba7d76"],

Cell[CellGroupData[{

Cell[TextData[ButtonBox["The main results of the paper for PL symmetric \
target spaces",
 BaseStyle->"Hyperlink",
 ButtonData->"results"]], "Item",
 CellChangeTimes->{{3.815609471488367*^9, 3.815609490830535*^9}, {
  3.8156095445117397`*^9, 
  3.8156095647966213`*^9}},ExpressionUUID->"0f153007-dc5d-4a69-b5bc-\
cd42252f0aa3"],

Cell[TextData[ButtonBox["The SU(2) \[Lambda]-deformation",
 BaseStyle->"Hyperlink",
 ButtonData->"lambdadef"]], "Item",
 CellChangeTimes->{{3.815609349860326*^9, 
  3.815609373835785*^9}},ExpressionUUID->"a55561fd-1dad-4bf3-a9de-\
dfc9ec3f000a"]
}, Open  ]],

Cell[TextData[{
 "For any comments or questions please email ",
 ButtonBox["falk@fhassler.de",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["mailto:falk@fhassler.de"], None},
  ButtonNote->"mailto:falk@fhassler.de"]
}], "Text",
 CellChangeTimes->{{3.815607242858674*^9, 3.8156073049776*^9}, {
  3.8156122835914927`*^9, 
  3.815612325758048*^9}},ExpressionUUID->"ddcd7e00-1085-43b2-b57f-\
467d37a8765b"],

Cell[CellGroupData[{

Cell["Main results", "Section",
 CellChangeTimes->{{3.815592361953662*^9, 3.8155923637606163`*^9}, {
  3.815607585943692*^9, 3.8156076390140543`*^9}, {3.8156094800575523`*^9, 
  3.815609485868126*^9}},
 CellTags->"results",ExpressionUUID->"cfe75745-51ac-4531-9e1e-797378bea46e"],

Cell[CellGroupData[{

Cell["Conventions", "Subsection",
 CellChangeTimes->{{3.815592361953662*^9, 
  3.8155923637606163`*^9}},ExpressionUUID->"9fbf7cdf-7783-49b7-a83b-\
21da38a1b280"],

Cell["\<\
We use Mathematica\[CloseCurlyQuote]s ability to work with tensors by using \
the functions TensorProduct, TensorContract and TensorTranspose. To make the \
computation more efficient, we do not use the doubled F_{ABC} and  F_A but \
their components: \
\>", "Text",
 CellChangeTimes->{{3.815592399460059*^9, 3.8155924078828773`*^9}, {
  3.815592452015506*^9, 3.815592543150011*^9}, {3.815592580326071*^9, 
  3.815592681463189*^9}, {3.815604210470716*^9, 3.815604215865921*^9}, {
  3.815699616145116*^9, 
  3.8156996169633493`*^9}},ExpressionUUID->"cedde88c-bfc5-499f-b43b-\
85f51135292d"],

Cell[CellGroupData[{

Cell["F1 = F_{abc}", "Item",
 CellChangeTimes->{{3.8155927232096043`*^9, 
  3.815592730366311*^9}},ExpressionUUID->"e3bb988f-124d-41f4-9625-\
be2665ac9b29"],

Cell["F2=F_{\\bar a bc}", "Item",
 CellChangeTimes->{{3.8155927232096043`*^9, 
  3.815592740209979*^9}},ExpressionUUID->"6b7de4f7-924a-4c65-a974-\
0db1364ae486"],

Cell["F3=F_{a\\bar b\\bar c}", "Item",
 CellChangeTimes->{{3.8155927232096043`*^9, 
  3.815592748353163*^9}},ExpressionUUID->"5cb91ff1-75ea-42dd-96d7-\
33ef5cec5c47"],

Cell["F4=F_{\\bar a\\bar b\\bar c}.", "Item",
 CellChangeTimes->{{3.8155927232096043`*^9, 3.815592756265053*^9}, 
   3.8155927917950487`*^9, {3.815604219401347*^9, 
   3.8156042194014997`*^9}},ExpressionUUID->"47c9cce9-6c11-4422-bad8-\
c66fd295d91b"],

Cell["F5=F_a", "Item",
 CellChangeTimes->{{3.8155927232096043`*^9, 3.815592756265053*^9}, 
   3.8155927917950487`*^9, {3.815604221125264*^9, 
   3.815604226549349*^9}},ExpressionUUID->"140b6655-68f6-4b8d-9569-\
b6d836e86370"],

Cell["F6=F_{\\bar a}", "Item",
 CellChangeTimes->{{3.8155927232096043`*^9, 3.815592756265053*^9}, 
   3.8155927917950487`*^9, {3.815604221125264*^9, 
   3.815604232333599*^9}},ExpressionUUID->"81e9f527-51e7-41fb-abdc-\
087b6725bc1d"]
}, Open  ]],

Cell["\<\
F1, F2, F3, F4 are DxDxD tensors and F5, F6 are D-dimensional vectors, where \
D is the dimension of the target space. \
\>", "Text",
 CellChangeTimes->{{3.815592399460059*^9, 3.8155924078828773`*^9}, {
   3.815592452015506*^9, 3.815592543150011*^9}, {3.815592580326071*^9, 
   3.815592681463189*^9}, {3.8155928047965727`*^9, 3.815592824404182*^9}, {
   3.815699623802637*^9, 3.815699645092029*^9}, 3.815734265556302*^9, {
   3.8157342962207193`*^9, 
   3.815734303068297*^9}},ExpressionUUID->"e42743d4-3ee4-411c-94e9-\
4957323398d7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[Beta]-functions", "Subsection",
 CellChangeTimes->{{3.815605330315309*^9, 
  3.8156053385650873`*^9}},ExpressionUUID->"cdada910-a539-4d1d-9624-\
34effb32cb4f"],

Cell[CellGroupData[{

Cell["One loop", "Subsubsection",
 CellChangeTimes->{{3.815605368973172*^9, 
  3.8156053737649612`*^9}},ExpressionUUID->"5c2f4ee5-0b6f-41ed-a5a5-\
4a7cb3cc785d"],

Cell["\<\
For the metric and B-field, combined into E_{ij} = g_{ij} + B_{ij}, in \
equation (2.35)\
\>", "Text",
 CellChangeTimes->{{3.815605407944593*^9, 3.815605427367113*^9}, {
  3.815605494811531*^9, 3.815605545124823*^9}, {3.815700619989048*^9, 
  3.815700620299819*^9}},ExpressionUUID->"51d8c943-ffe8-4521-9783-\
6057b3b63f4b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]1E", "=", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"TensorTranspose", "[", 
      RowBox[{
       RowBox[{"TensorContract", "[", 
        RowBox[{
         RowBox[{"F2", 
          TagBox["\[TensorProduct]",
           "InactiveToken",
           BaseStyle->"Inactive",
           SyntaxForm->"\[TensorProduct]"], "F5"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"3", ",", "4"}], "}"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.815605882319355*^9, 
  3.815605888559794*^9}},ExpressionUUID->"6b70e408-b11a-42ea-9a14-\
8c008b6e1107"],

Cell["For the generalised dilaton d in equation (2.36)", "Text",
 CellChangeTimes->{{3.815605407944593*^9, 3.815605427367113*^9}, {
  3.815605494811531*^9, 3.815605604941128*^9}, {3.8156059429840813`*^9, 
  3.8156059449729033`*^9}},ExpressionUUID->"793a1a79-cb97-4ed0-9466-\
06846e053026"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]1d", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "12"]}], " ", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"F1", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F1"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}]}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F2"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}]}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"F5", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F5"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], "}"}]}], "]"}]}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.815605620074204*^9, 3.815605620750965*^9}, {
  3.81560589489579*^9, 
  3.815605911453526*^9}},ExpressionUUID->"ed48192c-0e58-4f2c-983d-\
a981d4e1ff8f"],

Cell["Each contains the following number of terms:", "Text",
 CellChangeTimes->{{3.815605407944593*^9, 3.815605427367113*^9}, {
  3.815605494811531*^9, 3.815605604941128*^9}, {3.8156059429840813`*^9, 
  3.8156059449729033`*^9}, {3.815606040201914*^9, 
  3.8156060500091867`*^9}},ExpressionUUID->"011fdcb1-581c-4bbe-8617-\
9a8d678f1af1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Map", "[", 
  RowBox[{"Length", ",", 
   RowBox[{"{", 
    RowBox[{"\[Beta]1E", ",", "\[Beta]1d"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.815606053616815*^9, 
  3.815606062706852*^9}},ExpressionUUID->"6b03bcb1-419d-4aa3-a175-\
70333df57b1a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "3"}], "}"}]], "Output",
 CellChangeTimes->{
  3.815606063113173*^9, 3.815607818028257*^9, 3.815611688223159*^9, 
   3.8156124862579613`*^9, 3.81561257493332*^9, 3.8157341685263557`*^9, {
   3.815734224707596*^9, 
   3.8157342338140087`*^9}},ExpressionUUID->"22302c1f-a37b-429a-a695-\
95b58cbe3054"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Two loops", "Subsubsection",
 CellChangeTimes->{{3.815605368973172*^9, 3.8156053737649612`*^9}, {
  3.815605651624305*^9, 
  3.815605656957671*^9}},ExpressionUUID->"e557dfe8-e3d8-45c0-8948-\
84f3e905f4dd"],

Cell["\<\
For the metric and B-field, combined into E_{ab} = g_{ab} + B_{ab}, in \
equation (2.67)\
\>", "Text",
 CellChangeTimes->{{3.815605407944593*^9, 3.815605427367113*^9}, {
  3.815605494811531*^9, 3.815605545124823*^9}, {3.815605961362013*^9, 
  3.815605962484213*^9}, {3.815606244840727*^9, 3.8156062504138517`*^9}, {
  3.8157006146001787`*^9, 
  3.815700614966425*^9}},ExpressionUUID->"37cf2f18-8c14-4c6d-bd75-\
e700ae1dbcc0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]2E", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"F1", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F1", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "12"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "10"}], "}"}]}], "}"}]}], "]"}]}], "+", 
    RowBox[{"TensorContract", "[", 
     RowBox[{
      RowBox[{"F1", 
       TagBox["\[TensorProduct]",
        "InactiveToken",
        BaseStyle->"Inactive",
        SyntaxForm->"\[TensorProduct]"], "F1", 
       TagBox["\[TensorProduct]",
        "InactiveToken",
        BaseStyle->"Inactive",
        SyntaxForm->"\[TensorProduct]"], "F2", 
       TagBox["\[TensorProduct]",
        "InactiveToken",
        BaseStyle->"Inactive",
        SyntaxForm->"\[TensorProduct]"], "F5"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "6"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "9"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "10"}], "}"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"F1", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F1", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F5"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "10"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "9"}], "}"}]}], "}"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"F1", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F2"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "11"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "10"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "12"}], "}"}]}], "}"}]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"F1", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F2"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "12"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "11"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "10"}], "}"}]}], "}"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"F1", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F4"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "11"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "12"}], "}"}]}], "}"}]}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"F1", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "10"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "11"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"9", ",", "12"}], "}"}]}], "}"}]}], "]"}]}], "+", 
    RowBox[{"TensorContract", "[", 
     RowBox[{
      RowBox[{"F1", 
       TagBox["\[TensorProduct]",
        "InactiveToken",
        BaseStyle->"Inactive",
        SyntaxForm->"\[TensorProduct]"], "F2", 
       TagBox["\[TensorProduct]",
        "InactiveToken",
        BaseStyle->"Inactive",
        SyntaxForm->"\[TensorProduct]"], "F3", 
       TagBox["\[TensorProduct]",
        "InactiveToken",
        BaseStyle->"Inactive",
        SyntaxForm->"\[TensorProduct]"], "F3"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "6"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "8"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "10"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"9", ",", "12"}], "}"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"F1", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "10"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"9", ",", "12"}], "}"}]}], "}"}]}], "]"}]}], "-", 
    RowBox[{"TensorContract", "[", 
     RowBox[{
      RowBox[{"F1", 
       TagBox["\[TensorProduct]",
        "InactiveToken",
        BaseStyle->"Inactive",
        SyntaxForm->"\[TensorProduct]"], "F2", 
       TagBox["\[TensorProduct]",
        "InactiveToken",
        BaseStyle->"Inactive",
        SyntaxForm->"\[TensorProduct]"], "F3", 
       TagBox["\[TensorProduct]",
        "InactiveToken",
        BaseStyle->"Inactive",
        SyntaxForm->"\[TensorProduct]"], "F3"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "6"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "10"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "7"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "11"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"9", ",", "12"}], "}"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"TensorContract", "[", 
     RowBox[{
      RowBox[{"F1", 
       TagBox["\[TensorProduct]",
        "InactiveToken",
        BaseStyle->"Inactive",
        SyntaxForm->"\[TensorProduct]"], "F2", 
       TagBox["\[TensorProduct]",
        "InactiveToken",
        BaseStyle->"Inactive",
        SyntaxForm->"\[TensorProduct]"], "F3", 
       TagBox["\[TensorProduct]",
        "InactiveToken",
        BaseStyle->"Inactive",
        SyntaxForm->"\[TensorProduct]"], "F5"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "10"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "6"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "9"}], "}"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"TensorContract", "[", 
     RowBox[{
      RowBox[{"F1", 
       TagBox["\[TensorProduct]",
        "InactiveToken",
        BaseStyle->"Inactive",
        SyntaxForm->"\[TensorProduct]"], "F2", 
       TagBox["\[TensorProduct]",
        "InactiveToken",
        BaseStyle->"Inactive",
        SyntaxForm->"\[TensorProduct]"], "F3", 
       TagBox["\[TensorProduct]",
        "InactiveToken",
        BaseStyle->"Inactive",
        SyntaxForm->"\[TensorProduct]"], "F5"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "6"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "9"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "10"}], "}"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"F1", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F5"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "10"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "7"}], "}"}]}], "}"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"F1", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F4"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "11"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"9", ",", "12"}], "}"}]}], "}"}]}], "]"}]}], "+", 
    RowBox[{"TensorContract", "[", 
     RowBox[{
      RowBox[{"F1", 
       TagBox["\[TensorProduct]",
        "InactiveToken",
        BaseStyle->"Inactive",
        SyntaxForm->"\[TensorProduct]"], "F3", 
       TagBox["\[TensorProduct]",
        "InactiveToken",
        BaseStyle->"Inactive",
        SyntaxForm->"\[TensorProduct]"], "F4", 
       TagBox["\[TensorProduct]",
        "InactiveToken",
        BaseStyle->"Inactive",
        SyntaxForm->"\[TensorProduct]"], "F5"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "10"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "8"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "9"}], "}"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"TensorContract", "[", 
     RowBox[{
      RowBox[{"F2", 
       TagBox["\[TensorProduct]",
        "InactiveToken",
        BaseStyle->"Inactive",
        SyntaxForm->"\[TensorProduct]"], "F2", 
       TagBox["\[TensorProduct]",
        "InactiveToken",
        BaseStyle->"Inactive",
        SyntaxForm->"\[TensorProduct]"], "F2", 
       TagBox["\[TensorProduct]",
        "InactiveToken",
        BaseStyle->"Inactive",
        SyntaxForm->"\[TensorProduct]"], "F3"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "8"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "9"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "10"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "12"}], "}"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "10"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "12"}], "}"}]}], "}"}]}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "12"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "10"}], "}"}]}], "}"}]}], "]"}]}], "-", 
    RowBox[{"TensorContract", "[", 
     RowBox[{
      RowBox[{"F2", 
       TagBox["\[TensorProduct]",
        "InactiveToken",
        BaseStyle->"Inactive",
        SyntaxForm->"\[TensorProduct]"], "F2", 
       TagBox["\[TensorProduct]",
        "InactiveToken",
        BaseStyle->"Inactive",
        SyntaxForm->"\[TensorProduct]"], "F3", 
       TagBox["\[TensorProduct]",
        "InactiveToken",
        BaseStyle->"Inactive",
        SyntaxForm->"\[TensorProduct]"], "F4"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "7"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "11"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"9", ",", "12"}], "}"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"TensorContract", "[", 
     RowBox[{
      RowBox[{"F2", 
       TagBox["\[TensorProduct]",
        "InactiveToken",
        BaseStyle->"Inactive",
        SyntaxForm->"\[TensorProduct]"], "F2", 
       TagBox["\[TensorProduct]",
        "InactiveToken",
        BaseStyle->"Inactive",
        SyntaxForm->"\[TensorProduct]"], "F3", 
       TagBox["\[TensorProduct]",
        "InactiveToken",
        BaseStyle->"Inactive",
        SyntaxForm->"\[TensorProduct]"], "F4"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "8"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "6"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "11"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"9", ",", "12"}], "}"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F4"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "10"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "11"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"9", ",", "12"}], "}"}]}], "}"}]}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F4"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "11"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"9", ",", "12"}], "}"}]}], "}"}]}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "12"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "10"}], "}"}]}], "}"}]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "11"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "10"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "12"}], "}"}]}], "}"}]}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "11"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "10"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"9", ",", "12"}], "}"}]}], "}"}]}], "]"}]}], "-", 
    RowBox[{"TensorContract", "[", 
     RowBox[{
      RowBox[{"F2", 
       TagBox["\[TensorProduct]",
        "InactiveToken",
        BaseStyle->"Inactive",
        SyntaxForm->"\[TensorProduct]"], "F3", 
       TagBox["\[TensorProduct]",
        "InactiveToken",
        BaseStyle->"Inactive",
        SyntaxForm->"\[TensorProduct]"], "F3", 
       TagBox["\[TensorProduct]",
        "InactiveToken",
        BaseStyle->"Inactive",
        SyntaxForm->"\[TensorProduct]"], "F3"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "12"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "8"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "9"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "10"}], "}"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F5"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "10"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "9"}], "}"}]}], "}"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F5"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "10"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "9"}], "}"}]}], "}"}]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F5"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "10"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "9"}], "}"}]}], "}"}]}], "]"}]}], "-", 
    RowBox[{"TensorContract", "[", 
     RowBox[{
      RowBox[{"F2", 
       TagBox["\[TensorProduct]",
        "InactiveToken",
        BaseStyle->"Inactive",
        SyntaxForm->"\[TensorProduct]"], "F3", 
       TagBox["\[TensorProduct]",
        "InactiveToken",
        BaseStyle->"Inactive",
        SyntaxForm->"\[TensorProduct]"], "F4", 
       TagBox["\[TensorProduct]",
        "InactiveToken",
        BaseStyle->"Inactive",
        SyntaxForm->"\[TensorProduct]"], "F4"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "10"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "11"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"9", ",", "12"}], "}"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"TensorContract", "[", 
     RowBox[{
      RowBox[{"F2", 
       TagBox["\[TensorProduct]",
        "InactiveToken",
        BaseStyle->"Inactive",
        SyntaxForm->"\[TensorProduct]"], "F4", 
       TagBox["\[TensorProduct]",
        "InactiveToken",
        BaseStyle->"Inactive",
        SyntaxForm->"\[TensorProduct]"], "F4", 
       TagBox["\[TensorProduct]",
        "InactiveToken",
        BaseStyle->"Inactive",
        SyntaxForm->"\[TensorProduct]"], "F5"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "7"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "10"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "8"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "9"}], "}"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"F3", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F4"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "12"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"9", ",", "11"}], "}"}]}], "}"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"F3", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F4"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "11"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "12"}], "}"}]}], "}"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"F3", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F4", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F5"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "10"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "9"}], "}"}]}], "}"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"TensorTranspose", "[", 
      RowBox[{
       RowBox[{"TensorContract", "[", 
        RowBox[{
         RowBox[{"F2", 
          TagBox["\[TensorProduct]",
           "InactiveToken",
           BaseStyle->"Inactive",
           SyntaxForm->"\[TensorProduct]"], "F2", 
          TagBox["\[TensorProduct]",
           "InactiveToken",
           BaseStyle->"Inactive",
           SyntaxForm->"\[TensorProduct]"], "F2", 
          TagBox["\[TensorProduct]",
           "InactiveToken",
           BaseStyle->"Inactive",
           SyntaxForm->"\[TensorProduct]"], "F3"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "5"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "8"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "11"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "9"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"7", ",", "12"}], "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"TensorTranspose", "[", 
      RowBox[{
       RowBox[{"TensorContract", "[", 
        RowBox[{
         RowBox[{"F2", 
          TagBox["\[TensorProduct]",
           "InactiveToken",
           BaseStyle->"Inactive",
           SyntaxForm->"\[TensorProduct]"], "F2", 
          TagBox["\[TensorProduct]",
           "InactiveToken",
           BaseStyle->"Inactive",
           SyntaxForm->"\[TensorProduct]"], "F2", 
          TagBox["\[TensorProduct]",
           "InactiveToken",
           BaseStyle->"Inactive",
           SyntaxForm->"\[TensorProduct]"], "F3"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "8"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "11"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"7", ",", "12"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"9", ",", "10"}], "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"TensorTranspose", "[", 
      RowBox[{
       RowBox[{"TensorContract", "[", 
        RowBox[{
         RowBox[{"F2", 
          TagBox["\[TensorProduct]",
           "InactiveToken",
           BaseStyle->"Inactive",
           SyntaxForm->"\[TensorProduct]"], "F2", 
          TagBox["\[TensorProduct]",
           "InactiveToken",
           BaseStyle->"Inactive",
           SyntaxForm->"\[TensorProduct]"], "F2", 
          TagBox["\[TensorProduct]",
           "InactiveToken",
           BaseStyle->"Inactive",
           SyntaxForm->"\[TensorProduct]"], "F5"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "9"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "7"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"5", ",", "10"}], "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"TensorTranspose", "[", 
      RowBox[{
       RowBox[{"TensorContract", "[", 
        RowBox[{
         RowBox[{"F2", 
          TagBox["\[TensorProduct]",
           "InactiveToken",
           BaseStyle->"Inactive",
           SyntaxForm->"\[TensorProduct]"], "F2", 
          TagBox["\[TensorProduct]",
           "InactiveToken",
           BaseStyle->"Inactive",
           SyntaxForm->"\[TensorProduct]"], "F2", 
          TagBox["\[TensorProduct]",
           "InactiveToken",
           BaseStyle->"Inactive",
           SyntaxForm->"\[TensorProduct]"], "F5"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "10"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "7"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"5", ",", "9"}], "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"TensorTranspose", "[", 
      RowBox[{
       RowBox[{"TensorContract", "[", 
        RowBox[{
         RowBox[{"F2", 
          TagBox["\[TensorProduct]",
           "InactiveToken",
           BaseStyle->"Inactive",
           SyntaxForm->"\[TensorProduct]"], "F3", 
          TagBox["\[TensorProduct]",
           "InactiveToken",
           BaseStyle->"Inactive",
           SyntaxForm->"\[TensorProduct]"], "F3", 
          TagBox["\[TensorProduct]",
           "InactiveToken",
           BaseStyle->"Inactive",
           SyntaxForm->"\[TensorProduct]"], "F3"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "7"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "10"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"5", ",", "8"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "11"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"9", ",", "12"}], "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"TensorTranspose", "[", 
     RowBox[{
      RowBox[{"TensorContract", "[", 
       RowBox[{
        RowBox[{"F2", 
         TagBox["\[TensorProduct]",
          "InactiveToken",
          BaseStyle->"Inactive",
          SyntaxForm->"\[TensorProduct]"], "F3", 
         TagBox["\[TensorProduct]",
          "InactiveToken",
          BaseStyle->"Inactive",
          SyntaxForm->"\[TensorProduct]"], "F3", 
         TagBox["\[TensorProduct]",
          "InactiveToken",
          BaseStyle->"Inactive",
          SyntaxForm->"\[TensorProduct]"], "F5"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "7"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "10"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"5", ",", "8"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"6", ",", "9"}], "}"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.815605992216733*^9, 
  3.815605994723888*^9}},ExpressionUUID->"c92e58bd-7835-45d4-829b-\
86f156e7cd6b"],

Cell["For the generalised dilaton d in equation (2.70)", "Text",
 CellChangeTimes->{{3.815605407944593*^9, 3.815605427367113*^9}, {
  3.815605494811531*^9, 3.815605604941128*^9}, {3.8156059429840813`*^9, 
  3.8156059449729033`*^9}, {3.8157344641121407`*^9, 
  3.815734465816049*^9}},ExpressionUUID->"8686277b-7aa9-41e0-8b19-\
d563a86b5f04"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]2d", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "3"]}], " ", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"F1", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "10"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "11"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"9", ",", "12"}], "}"}]}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F2"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "11"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "10"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"9", ",", "12"}], "}"}]}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F2"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "12"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "11"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "10"}], "}"}]}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F4"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "10"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "11"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "12"}], "}"}]}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "10"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "11"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"9", ",", "12"}], "}"}]}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "11"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "10"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"9", ",", "12"}], "}"}]}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F2", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F6", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F6"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}]}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"F3", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "11"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "10"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"9", ",", "12"}], "}"}]}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"F3", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "12"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "11"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "10"}], "}"}]}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"F3", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F3", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F5", 
        TagBox["\[TensorProduct]",
         "InactiveToken",
         BaseStyle->"Inactive",
         SyntaxForm->"\[TensorProduct]"], "F5"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}]}], "}"}]}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.815606134324191*^9, 
  3.815606138594234*^9}},ExpressionUUID->"449da374-7601-4549-a5fe-\
9e4673c10e95"],

Cell["Each contains the following number of terms:", "Text",
 CellChangeTimes->{{3.815605407944593*^9, 3.815605427367113*^9}, {
  3.815605494811531*^9, 3.815605604941128*^9}, {3.8156059429840813`*^9, 
  3.8156059449729033`*^9}, {3.815606040201914*^9, 
  3.8156060500091867`*^9}},ExpressionUUID->"4950cf16-fc06-48a0-b66a-\
6f6699f68f6e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Map", "[", 
  RowBox[{"Length", ",", 
   RowBox[{"{", 
    RowBox[{"\[Beta]2E", ",", "\[Beta]2d"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.815606053616815*^9, 3.815606062706852*^9}, {
  3.815606161517392*^9, 
  3.815606162840411*^9}},ExpressionUUID->"36d71c14-9434-4b3c-bd63-\
39bd84a8ac28"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"40", ",", "10"}], "}"}]], "Output",
 CellChangeTimes->{
  3.815606063113173*^9, 3.81560616344979*^9, 3.815607818110353*^9, 
   3.81561168828797*^9, 3.8156124863418007`*^9, 3.815612575005027*^9, 
   3.815734168614653*^9, {3.815734224820966*^9, 
   3.815734233925478*^9}},ExpressionUUID->"901a14e8-5952-4e2d-a8fb-\
5502efec30c0"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Gradient flow metric K", "Subsection",
 CellChangeTimes->{{3.815606196993535*^9, 
  3.815606205323125*^9}},ExpressionUUID->"44aa6366-1f87-4e09-a85a-\
3a15d3820dff"],

Cell["\<\
Like for the \[Beta]-functions, we do not use the doubled expression here but \
rather the top right corner of (3.46), K^{ab}\
\>", "Text",
 CellChangeTimes->{{3.815605407944593*^9, 3.815605427367113*^9}, {
  3.815605494811531*^9, 3.815605545124823*^9}, {3.815606374032*^9, 
  3.815606411349785*^9}, {3.8156064828960257`*^9, 3.815606522724362*^9}, {
  3.815606618390442*^9, 3.8156066194237328`*^9}, {3.8156105558722277`*^9, 
  3.8156105563602667`*^9}, {3.815741134748777*^9, 
  3.8157411356411467`*^9}},ExpressionUUID->"6344c844-bfff-403d-8a38-\
0f1480aa2355"],

Cell[CellGroupData[{

Cell["One loop", "Subsubsection",
 CellChangeTimes->{{3.815605368973172*^9, 
  3.8156053737649612`*^9}},ExpressionUUID->"f6ba3ab0-3198-41cb-aa54-\
70d5088c65b6"],

Cell["Equation (3.10) gives rise to", "Text",
 CellChangeTimes->{{3.815605407944593*^9, 3.815605427367113*^9}, {
  3.815605494811531*^9, 3.815605545124823*^9}, {3.815606374032*^9, 
  3.815606411349785*^9}, {3.8156064828960257`*^9, 3.815606522724362*^9}, {
  3.815606555442799*^9, 
  3.815606592387779*^9}},ExpressionUUID->"59768dda-55b7-4a5b-b2a0-\
a9e322956690"],

Cell[BoxData[
 RowBox[{
  RowBox[{"K0", "=", 
   RowBox[{"-", 
    RowBox[{"TensorTranspose", "[", 
     RowBox[{
      RowBox[{"\[Eta]", 
       TagBox["\[TensorProduct]",
        "InactiveToken",
        BaseStyle->"Inactive",
        SyntaxForm->"\[TensorProduct]"], "\[Eta]"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], "]"}]}]}], 
  ";"}]], "Input",ExpressionUUID->"98d483d2-1812-40bf-b439-f87671ff2a63"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Two loops", "Subsubsection",
 CellChangeTimes->{{3.815605368973172*^9, 3.8156053737649612`*^9}, {
  3.815606628006513*^9, 
  3.815606631647502*^9}},ExpressionUUID->"48461a68-fbf2-42cc-9b6c-\
c6baa6ac573f"],

Cell["Equation (3.40), after dropping flat derivatives,  yields", "Text",
 CellChangeTimes->{{3.815605407944593*^9, 3.815605427367113*^9}, {
  3.815605494811531*^9, 3.815605545124823*^9}, {3.815606374032*^9, 
  3.815606411349785*^9}, {3.8156064828960257`*^9, 3.815606522724362*^9}, {
  3.815606555442799*^9, 3.815606592387779*^9}, {3.815606647630149*^9, 
  3.8156066488662167`*^9}, {3.815606687509466*^9, 3.8156066902493143`*^9}, {
  3.8157008031677103`*^9, 
  3.815700844113269*^9}},ExpressionUUID->"3b7fee5c-e176-4c64-b30b-\
054874bcb086"],

Cell[BoxData[
 RowBox[{
  RowBox[{"K1", "=", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"TensorTranspose", "[", 
      RowBox[{
       RowBox[{"TensorContract", "[", 
        RowBox[{
         RowBox[{"F1", 
          TagBox["\[TensorProduct]",
           "InactiveToken",
           BaseStyle->"Inactive",
           SyntaxForm->"\[TensorProduct]"], "F3"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"3", ",", "4"}], "}"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"TensorTranspose", "[", 
     RowBox[{
      RowBox[{"TensorContract", "[", 
       RowBox[{
        RowBox[{"F2", 
         TagBox["\[TensorProduct]",
          "InactiveToken",
          BaseStyle->"Inactive",
          SyntaxForm->"\[TensorProduct]"], "F2"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3", ",", "4", ",", "1"}], "}"}]}], "]"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"TensorTranspose", "[", 
      RowBox[{
       RowBox[{"TensorContract", "[", 
        RowBox[{
         RowBox[{"F2", 
          TagBox["\[TensorProduct]",
           "InactiveToken",
           BaseStyle->"Inactive",
           SyntaxForm->"\[TensorProduct]"], "F4"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"1", ",", "6"}], "}"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"TensorTranspose", "[", 
     RowBox[{
      RowBox[{"TensorContract", "[", 
       RowBox[{
        RowBox[{"F3", 
         TagBox["\[TensorProduct]",
          "InactiveToken",
          BaseStyle->"Inactive",
          SyntaxForm->"\[TensorProduct]"], "F3"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4", ",", "3", ",", "2"}], "}"}]}], "]"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"TensorTranspose", "[", 
      RowBox[{
       RowBox[{"TensorContract", "[", 
        RowBox[{
         RowBox[{"F1", 
          TagBox["\[TensorProduct]",
           "InactiveToken",
           BaseStyle->"Inactive",
           SyntaxForm->"\[TensorProduct]"], "F1", 
          TagBox["\[TensorProduct]",
           "InactiveToken",
           BaseStyle->"Inactive",
           SyntaxForm->"\[TensorProduct]"], "\[Eta]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "5"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "6"}], "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"TensorTranspose", "[", 
     RowBox[{
      RowBox[{"TensorContract", "[", 
       RowBox[{
        RowBox[{"F1", 
         TagBox["\[TensorProduct]",
          "InactiveToken",
          BaseStyle->"Inactive",
          SyntaxForm->"\[TensorProduct]"], "F5", 
         TagBox["\[TensorProduct]",
          "InactiveToken",
          BaseStyle->"Inactive",
          SyntaxForm->"\[TensorProduct]"], "\[Eta]"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], "]"}], "+", 
    RowBox[{"TensorTranspose", "[", 
     RowBox[{
      RowBox[{"TensorContract", "[", 
       RowBox[{
        RowBox[{"F2", 
         TagBox["\[TensorProduct]",
          "InactiveToken",
          BaseStyle->"Inactive",
          SyntaxForm->"\[TensorProduct]"], "F2", 
         TagBox["\[TensorProduct]",
          "InactiveToken",
          BaseStyle->"Inactive",
          SyntaxForm->"\[TensorProduct]"], "\[Eta]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "6"}], "}"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "2", ",", "4"}], "}"}]}], "]"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"TensorTranspose", "[", 
      RowBox[{
       RowBox[{"TensorContract", "[", 
        RowBox[{
         RowBox[{"F2", 
          TagBox["\[TensorProduct]",
           "InactiveToken",
           BaseStyle->"Inactive",
           SyntaxForm->"\[TensorProduct]"], "F2", 
          TagBox["\[TensorProduct]",
           "InactiveToken",
           BaseStyle->"Inactive",
           SyntaxForm->"\[TensorProduct]"], "\[Eta]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "5"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "6"}], "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"TensorTranspose", "[", 
     RowBox[{
      RowBox[{"TensorContract", "[", 
       RowBox[{
        RowBox[{"F2", 
         TagBox["\[TensorProduct]",
          "InactiveToken",
          BaseStyle->"Inactive",
          SyntaxForm->"\[TensorProduct]"], "F6", 
         TagBox["\[TensorProduct]",
          "InactiveToken",
          BaseStyle->"Inactive",
          SyntaxForm->"\[TensorProduct]"], "\[Eta]"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], "]"}], "+", 
    RowBox[{"TensorTranspose", "[", 
     RowBox[{
      RowBox[{"TensorContract", "[", 
       RowBox[{
        RowBox[{"F3", 
         TagBox["\[TensorProduct]",
          "InactiveToken",
          BaseStyle->"Inactive",
          SyntaxForm->"\[TensorProduct]"], "F3", 
         TagBox["\[TensorProduct]",
          "InactiveToken",
          BaseStyle->"Inactive",
          SyntaxForm->"\[TensorProduct]"], "\[Eta]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "6"}], "}"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "1", ",", "3"}], "}"}]}], "]"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"TensorTranspose", "[", 
      RowBox[{
       RowBox[{"TensorContract", "[", 
        RowBox[{
         RowBox[{"F3", 
          TagBox["\[TensorProduct]",
           "InactiveToken",
           BaseStyle->"Inactive",
           SyntaxForm->"\[TensorProduct]"], "F3", 
          TagBox["\[TensorProduct]",
           "InactiveToken",
           BaseStyle->"Inactive",
           SyntaxForm->"\[TensorProduct]"], "\[Eta]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "5"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "6"}], "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"TensorTranspose", "[", 
     RowBox[{
      RowBox[{"TensorContract", "[", 
       RowBox[{
        RowBox[{"F3", 
         TagBox["\[TensorProduct]",
          "InactiveToken",
          BaseStyle->"Inactive",
          SyntaxForm->"\[TensorProduct]"], "F5", 
         TagBox["\[TensorProduct]",
          "InactiveToken",
          BaseStyle->"Inactive",
          SyntaxForm->"\[TensorProduct]"], "\[Eta]"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4", ",", "1", ",", "3"}], "}"}]}], "]"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"TensorTranspose", "[", 
      RowBox[{
       RowBox[{"TensorContract", "[", 
        RowBox[{
         RowBox[{"F4", 
          TagBox["\[TensorProduct]",
           "InactiveToken",
           BaseStyle->"Inactive",
           SyntaxForm->"\[TensorProduct]"], "F4", 
          TagBox["\[TensorProduct]",
           "InactiveToken",
           BaseStyle->"Inactive",
           SyntaxForm->"\[TensorProduct]"], "\[Eta]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "5"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "6"}], "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"TensorTranspose", "[", 
     RowBox[{
      RowBox[{"TensorContract", "[", 
       RowBox[{
        RowBox[{"F4", 
         TagBox["\[TensorProduct]",
          "InactiveToken",
          BaseStyle->"Inactive",
          SyntaxForm->"\[TensorProduct]"], "F6", 
         TagBox["\[TensorProduct]",
          "InactiveToken",
          BaseStyle->"Inactive",
          SyntaxForm->"\[TensorProduct]"], "\[Eta]"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4", ",", "1", ",", "3"}], "}"}]}], "]"}], "+", 
    RowBox[{"TensorTranspose", "[", 
     RowBox[{
      RowBox[{"F2", 
       TagBox["\[TensorProduct]",
        "InactiveToken",
        BaseStyle->"Inactive",
        SyntaxForm->"\[TensorProduct]"], "F6"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "3", ",", "4"}], "}"}]}], "]"}], "-", 
    RowBox[{"TensorTranspose", "[", 
     RowBox[{
      RowBox[{"F3", 
       TagBox["\[TensorProduct]",
        "InactiveToken",
        BaseStyle->"Inactive",
        SyntaxForm->"\[TensorProduct]"], "F5"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8156067778573627`*^9, 
  3.815606780044083*^9}},ExpressionUUID->"b9308ea9-9226-41ae-935b-\
c40a908530c5"],

Cell["which contain", "Text",
 CellChangeTimes->{{3.815605407944593*^9, 3.815605427367113*^9}, {
  3.815605494811531*^9, 3.815605545124823*^9}, {3.815606374032*^9, 
  3.815606411349785*^9}, {3.8156064828960257`*^9, 3.815606522724362*^9}, {
  3.815606555442799*^9, 3.815606592387779*^9}, {3.815606647630149*^9, 
  3.8156066488662167`*^9}, {3.815606687509466*^9, 3.8156066902493143`*^9}, {
  3.815606799609445*^9, 
  3.8156068028980627`*^9}},ExpressionUUID->"314db7e9-8d8c-4f1a-8999-\
509ffb730521"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "K1", "]"}]], "Input",
 CellChangeTimes->{{3.815606804092224*^9, 
  3.815606807389365*^9}},ExpressionUUID->"1cca2213-e534-4b37-83d2-\
7c6f3e1151c4"],

Cell[BoxData["16"], "Output",
 CellChangeTimes->{
  3.815606841337099*^9, 3.815607818173579*^9, 3.815611688325688*^9, 
   3.815612486395278*^9, 3.815612575051978*^9, 3.8157341686751423`*^9, {
   3.8157342248761463`*^9, 
   3.815734233986024*^9}},ExpressionUUID->"b6762b6d-a81d-4b33-b7a6-\
4576538fd857"]
}, Open  ]],

Cell["terms.", "Text",
 CellChangeTimes->{{3.815605407944593*^9, 3.815605427367113*^9}, {
  3.815605494811531*^9, 3.815605545124823*^9}, {3.815606374032*^9, 
  3.815606411349785*^9}, {3.8156064828960257`*^9, 3.815606522724362*^9}, {
  3.815606555442799*^9, 3.815606592387779*^9}, {3.815606647630149*^9, 
  3.8156066488662167`*^9}, {3.815606687509466*^9, 3.8156066902493143`*^9}, {
  3.815606799609445*^9, 
  3.815606816032578*^9}},ExpressionUUID->"554c82bf-9554-4f6c-984f-\
5bd876bb4d74"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["SU(2) \[Lambda]-deformation", "Section",
 CellChangeTimes->{{3.8156077294076242`*^9, 3.815607752306369*^9}},
 CellTags->"lambdadef",ExpressionUUID->"1fc1520a-3a3e-4afa-a9fc-a5cc2f7153f8"],

Cell[CellGroupData[{

Cell["SU(2) structure coefficients ", "Subsection",
 CellChangeTimes->{{3.8156077294076242`*^9, 3.815607752306369*^9}, {
  3.815607914090372*^9, 3.815607930470099*^9}, {3.815609811591392*^9, 
  3.815609811860526*^9}},ExpressionUUID->"0a0c4e6e-8527-4f50-93db-\
401caff56ff6"],

Cell["We normalise the su(2) structure coefficients", "Text",
 CellChangeTimes->{{3.815607961682954*^9, 
  3.8156079882067966`*^9}},ExpressionUUID->"4def8673-955c-4d3e-91f8-\
d62b400a9790"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptF]", "=", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{"cg", "/", "2"}], "]"}], 
    RowBox[{"LeviCivitaTensor", "[", "3", "]"}]}]}], ";"}]], "Input",Expressio\
nUUID->"2d87d944-2fd8-4bfb-816e-4bf7f0b7655f"],

Cell["such that", "Text",
 CellChangeTimes->{{3.815607961682954*^9, 3.8156079882067966`*^9}, {
  3.815609635381518*^9, 
  3.815609636987461*^9}},ExpressionUUID->"7e102d01-9278-4ff0-8c26-\
88152fa011c6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"TensorContract", "[", 
   RowBox[{
    RowBox[{"TensorProduct", "[", 
     RowBox[{"\[ScriptF]", ",", "\[ScriptF]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "5"}], "}"}]}], "}"}]}], "]"}], "\[Equal]", 
  RowBox[{
   RowBox[{"-", "cg"}], " ", 
   RowBox[{"IdentityMatrix", "[", "3", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.815609666915099*^9, 
  3.815609677980587*^9}},ExpressionUUID->"180a78e8-6bc5-46a0-b2f0-\
d5c58c237a3d"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.815609678785575*^9, 3.81561168835124*^9, 3.815612486424848*^9, 
   3.815612575084646*^9, 3.815734168713891*^9, {3.815734224915716*^9, 
   3.815734234026752*^9}},ExpressionUUID->"61dde618-e0be-4922-9f8a-\
83b2251ad4fb"]
}, Open  ]],

Cell["holds.", "Text",
 CellChangeTimes->{{3.815607961682954*^9, 3.8156079882067966`*^9}, {
  3.815609635381518*^9, 3.815609636987461*^9}, {3.815609695789877*^9, 
  3.815609696733984*^9}},ExpressionUUID->"fb3f21a9-69c0-4487-843a-\
87f3e22dd9c2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generalised  fluxes", "Subsection",
 CellChangeTimes->{{3.8156077294076242`*^9, 3.815607752306369*^9}, {
  3.815607914090372*^9, 3.815607930470099*^9}, {3.815609796392601*^9, 
  3.815609814413426*^9}},ExpressionUUID->"8a0431ea-7480-4d6a-a0a4-\
991c0255e91b"],

Cell["The generalised fluxes given in (2.17)", "Text",
 CellChangeTimes->{{3.815607961682954*^9, 3.8156079882067966`*^9}, {
  3.815609826430567*^9, 
  3.815609876041206*^9}},ExpressionUUID->"3f680126-e3c6-4b50-948b-\
3e8f85941460"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SU2\[Lambda]def", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Eta]", "\[Rule]", 
      RowBox[{"IdentityMatrix", "[", "3", "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"F1", "|", "F4"}], ")"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Kappa]", "^", "2"}], "+", "3"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"\[Kappa]", " ", "k"}], "]"}]}], ")"}]}], "\[ScriptF]"}]}],
      ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"F2", "|", "F3"}], ")"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Kappa]", "^", "2"}], "-", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"\[Kappa]", " ", "k"}], "]"}]}], ")"}]}], "\[ScriptF]"}]}],
      ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"F5", "|", "F6"}], ")"}], "\[Rule]", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"0", ",", "3"}], "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.815584554656513*^9, 3.81558456908386*^9}, {
   3.815584603176553*^9, 3.815584658603055*^9}, {3.815584969030175*^9, 
   3.8155851163753557`*^9}, {3.81558517312255*^9, 3.81558522168547*^9}, {
   3.815585285942425*^9, 3.8155853032306757`*^9}, 3.8155856015137987`*^9, {
   3.815590747247607*^9, 3.815590770586843*^9}, {3.815590877053122*^9, 
   3.815590887324472*^9}, {3.815607772836832*^9, 3.8156077989867573`*^9}, {
   3.8156078643011436`*^9, 3.815607892286743*^9}, 3.8156096167001143`*^9, {
   3.8156097239115753`*^9, 3.815609724449675*^9}, {3.815609765025413*^9, 
   3.815609783855627*^9}},ExpressionUUID->"668eba90-a5c9-487d-a572-\
f909ea483f25"],

Cell["\[Kappa] is related to \[Lambda] by (2.19), namely", "Text",
 CellChangeTimes->{{3.815607961682954*^9, 3.8156079882067966`*^9}, {
  3.815609899263999*^9, 
  3.815609929196887*^9}},ExpressionUUID->"965f6790-d215-482a-8746-\
3fb20b1e26e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Kappa]to\[Lambda]", "=", 
   RowBox[{"\[Kappa]", ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "\[Lambda]"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Lambda]"}], ")"}]}]}]}], ";"}]], "Input",Expression\
UUID->"df9ac788-5917-49e9-b68e-ea2ddab2e416"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[Beta]-functions", "Subsection",
 CellChangeTimes->{{3.8156077294076242`*^9, 3.815607752306369*^9}, {
  3.815607914090372*^9, 3.815607930470099*^9}, {3.815609796392601*^9, 
  3.815609814413426*^9}, {3.815610024637589*^9, 
  3.815610030960866*^9}},ExpressionUUID->"27513496-a971-4fb2-a93c-\
a5ecf5bccaad"],

Cell[CellGroupData[{

Cell["One loop", "Subsubsection",
 CellChangeTimes->{{3.815605368973172*^9, 
  3.8156053737649612`*^9}},ExpressionUUID->"b6d387e3-8c96-48f8-9e9d-\
307f9d2272c7"],

Cell["We verify (2.47)", "Text",
 CellChangeTimes->{{3.815607961682954*^9, 3.8156079882067966`*^9}, {
   3.815609899263999*^9, 3.815609929196887*^9}, {3.815610079350606*^9, 
   3.8156100914468803`*^9}, 
   3.815610151013742*^9},ExpressionUUID->"280c8ca9-5399-48d9-bf81-\
8d694632b535"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Activate", "[", 
    RowBox[{"\[Beta]1E", "/.", "SU2\[Lambda]def"}], "]"}], "//", "Simplify"}],
   "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.81558464275807*^9, 3.815584703439419*^9}, {
   3.815590795255617*^9, 3.815590798745962*^9}, {3.815591136616366*^9, 
   3.815591144414163*^9}, {3.815591318824376*^9, 3.815591328318325*^9}, {
   3.815610096610005*^9, 3.8156100971024446`*^9}, {3.815610127106558*^9, 
   3.815610137427816*^9}, 
   3.81561019147735*^9},ExpressionUUID->"a6649be2-c06a-4924-a81b-\
89bbc5c9f99a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"cg", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Kappa]", "2"]}], ")"}], "2"]}], 
        RowBox[{"8", " ", "k", " ", "\[Kappa]"}]]}], "0", "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"cg", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Kappa]", "2"]}], ")"}], "2"]}], 
        RowBox[{"8", " ", "k", " ", "\[Kappa]"}]]}], "0"},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"cg", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Kappa]", "2"]}], ")"}], "2"]}], 
        RowBox[{"8", " ", "k", " ", "\[Kappa]"}]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[
   SparseArray[
    Automatic, {3, 3}, 0, {
     1, {{0, 1, 2, 3}, {{1}, {2}, {
       3}}}, {(((
          Rational[-1, 
            8] $CellContext`cg)/$CellContext`k)/$CellContext`\[Kappa]) (-1 + \
$CellContext`\[Kappa]^2)^2, (((
          Rational[-1, 
            8] $CellContext`cg)/$CellContext`k)/$CellContext`\[Kappa]) (-1 + \
$CellContext`\[Kappa]^2)^2, (((
          Rational[-1, 
            8] $CellContext`cg)/$CellContext`k)/$CellContext`\[Kappa]) (-1 + \
$CellContext`\[Kappa]^2)^2}}]]]]], "Output",
 CellChangeTimes->{
  3.8156116884071293`*^9, 3.8156124864667263`*^9, 3.8156125751264353`*^9, 
   3.815734168772197*^9, {3.815734224970291*^9, 
   3.815734234077711*^9}},ExpressionUUID->"f05d27c7-c580-4cab-b09e-\
7197f9541076"]
}, Open  ]],

Cell["and (2.50)", "Text",
 CellChangeTimes->{{3.815607961682954*^9, 3.8156079882067966`*^9}, {
  3.815609899263999*^9, 3.815609929196887*^9}, {3.815610079350606*^9, 
  3.8156100914468803`*^9}, {3.815610151013742*^9, 
  3.815610180859743*^9}},ExpressionUUID->"5aabd59f-f348-4ffc-9a21-\
a2bd6649b589"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Beta]1d\[Lambda]", "=", 
  RowBox[{
   RowBox[{"Activate", "[", 
    RowBox[{"\[Beta]1d", "/.", "SU2\[Lambda]def"}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.815610237377699*^9, 3.8156102385649557`*^9}, {
  3.815610729550642*^9, 
  3.815610737928841*^9}},ExpressionUUID->"18536f0d-2c46-4b46-a707-\
d9163056839d"],

Cell[BoxData[
 FractionBox[
  RowBox[{"cg", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Kappa]", "2"]}], "+", 
     SuperscriptBox["\[Kappa]", "4"]}], ")"}]}], 
  RowBox[{"32", " ", "k", " ", "\[Kappa]"}]]], "Output",
 CellChangeTimes->{
  3.815611688472603*^9, 3.815612486555141*^9, 3.8156125751499853`*^9, 
   3.8157341689390306`*^9, {3.815734225011241*^9, 
   3.815734234111912*^9}},ExpressionUUID->"f265c31b-0ae6-4dce-b110-\
f524a1b2600f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Two loops", "Subsubsection",
 CellChangeTimes->{{3.815605368973172*^9, 3.8156053737649612`*^9}, {
   3.815610147552033*^9, 3.815610148045889*^9}, 
   3.815611168970661*^9},ExpressionUUID->"c58c1639-d4f4-4117-ad0a-\
43f0645af4df"],

Cell["In the same vein, we verify (2.73)", "Text",
 CellChangeTimes->{{3.815607961682954*^9, 3.8156079882067966`*^9}, {
   3.815609899263999*^9, 3.815609929196887*^9}, {3.815610079350606*^9, 
   3.8156100914468803`*^9}, 3.815610151013742*^9, {3.815610212997694*^9, 
   3.815610226143417*^9}},ExpressionUUID->"ed43afef-9c2b-4e03-a6fe-\
1d162df5a3c7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Activate", "[", 
    RowBox[{"\[Beta]2E", "/.", "SU2\[Lambda]def"}], "]"}], "//", "Simplify"}],
   "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.81561022981215*^9, 3.81561024170111*^9}, {
  3.815610725344598*^9, 
  3.815610727364512*^9}},ExpressionUUID->"3924093d-9b25-4510-887a-\
9eef11da400f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        SuperscriptBox["cg", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Kappa]", "2"]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Kappa]", "2"]}]}], ")"}]}], 
       RowBox[{"128", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["\[Kappa]", "2"]}]], "0", "0"},
     {"0", 
      FractionBox[
       RowBox[{
        SuperscriptBox["cg", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Kappa]", "2"]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Kappa]", "2"]}]}], ")"}]}], 
       RowBox[{"128", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["\[Kappa]", "2"]}]], "0"},
     {"0", "0", 
      FractionBox[
       RowBox[{
        SuperscriptBox["cg", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Kappa]", "2"]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Kappa]", "2"]}]}], ")"}]}], 
       RowBox[{"128", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["\[Kappa]", "2"]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[
   SparseArray[
    Automatic, {3, 3}, 0, {
     1, {{0, 1, 2, 3}, {{1}, {2}, {
       3}}}, {((((
           Rational[
            1, 128] $CellContext`cg^2) $CellContext`k^(-2)) $CellContext`\
\[Kappa]^(-2)) (-1 + $CellContext`\[Kappa]^2)^3) (1 + 
        3 $CellContext`\[Kappa]^2), ((((
           Rational[
            1, 128] $CellContext`cg^2) $CellContext`k^(-2)) $CellContext`\
\[Kappa]^(-2)) (-1 + $CellContext`\[Kappa]^2)^3) (1 + 
        3 $CellContext`\[Kappa]^2), ((((
           Rational[
            1, 128] $CellContext`cg^2) $CellContext`k^(-2)) $CellContext`\
\[Kappa]^(-2)) (-1 + $CellContext`\[Kappa]^2)^3) (1 + 
        3 $CellContext`\[Kappa]^2)}}]]]]], "Output",
 CellChangeTimes->{
  3.8156116885579023`*^9, 3.815612486589199*^9, 3.8156125751849823`*^9, 
   3.815734168979959*^9, {3.815734225054899*^9, 
   3.815734234172111*^9}},ExpressionUUID->"6e26328f-0f6e-4c54-99fd-\
7a1d65a36a28"]
}, Open  ]],

Cell["and (2.73)", "Text",
 CellChangeTimes->{{3.815607961682954*^9, 3.8156079882067966`*^9}, {
   3.815609899263999*^9, 3.815609929196887*^9}, {3.815610079350606*^9, 
   3.8156100914468803`*^9}, 3.815610151013742*^9, {3.815610212997694*^9, 
   3.815610226143417*^9}, {3.815610264109622*^9, 
   3.81561026438375*^9}},ExpressionUUID->"91c9e326-58f8-4a7d-8a6f-\
510dec63d2c7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Beta]2d\[Lambda]", "=", 
  RowBox[{
   RowBox[{"Activate", "[", 
    RowBox[{"\[Beta]2d", "/.", "SU2\[Lambda]def"}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.815584718038829*^9, 3.815584739744322*^9}, {
   3.815591061461149*^9, 3.8155910766364517`*^9}, {3.815591226528387*^9, 
   3.8155912401197166`*^9}, {3.815591364057198*^9, 3.815591369617691*^9}, {
   3.8155915351773663`*^9, 3.815591536306452*^9}, 3.815610156697565*^9, {
   3.815610270460915*^9, 3.815610280762505*^9}, {3.8156107590409946`*^9, 
   3.8156107630728817`*^9}},ExpressionUUID->"9465c1ad-7749-4de0-9890-\
bd66d933d8f2"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["cg", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Kappa]", "2"]}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"13", " ", 
       SuperscriptBox["\[Kappa]", "2"]}]}], ")"}]}], 
   RowBox[{"1024", " ", 
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox["\[Kappa]", "2"]}]]}]], "Output",
 CellChangeTimes->{
  3.8156116886445837`*^9, 3.8156124866081753`*^9, 3.815612575208679*^9, 
   3.815734169022511*^9, {3.815734225100977*^9, 
   3.8157342342131357`*^9}},ExpressionUUID->"857092c0-c1ff-4741-a8cc-\
ee727b8e73c0"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Gradient flow metric K and c -function", "Subsection",
 CellChangeTimes->{{3.815606196993535*^9, 3.815606205323125*^9}, {
  3.815610714125149*^9, 
  3.8156107170800962`*^9}},ExpressionUUID->"f9d3a4dd-dc64-41d6-a317-\
8eb152fa6d9a"],

Cell["\<\
We need the Jacobian J_{\\lambda a\\bar b}, defined in (3.62), to evaluate \
G_{\\lambda\\lambda} form K_{AB} by using (3.59) \
\>", "Text",
 CellChangeTimes->{{3.815607961682954*^9, 3.8156079882067966`*^9}, {
   3.815609899263999*^9, 3.815609929196887*^9}, {3.815610079350606*^9, 
   3.8156100914468803`*^9}, 3.815610151013742*^9, {3.815610212997694*^9, 
   3.815610226143417*^9}, {3.815610462625626*^9, 3.815610490608684*^9}, {
   3.8156105703338203`*^9, 
   3.815610693528448*^9}},ExpressionUUID->"5cbfdafb-a22e-4530-bf3a-\
e90bcbea52ce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J\[Lambda]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"\[Lambda]", "^", "2"}]}], ")"}]}], "\[Eta]"}], "/.", 
    "SU2\[Lambda]def"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8155853572018757`*^9, 3.815585385162565*^9}, {
  3.8155859805168047`*^9, 3.81558598787265*^9}, {3.8155910881326923`*^9, 
  3.815591089315276*^9}, {3.8156104473066053`*^9, 
  3.815610448714851*^9}},ExpressionUUID->"92ff7fc9-a218-4110-bbdf-\
9c08ca23fd82"],

Cell[CellGroupData[{

Cell["One loop", "Subsubsection",
 CellChangeTimes->{{3.815605368973172*^9, 
  3.8156053737649612`*^9}},ExpressionUUID->"08e23bee-2ec4-4bf1-97da-\
5fb654dcb30f"],

Cell["\<\
We first evaluate K^{(0) a\\bar c\\bar d} for the \[Lambda]-deformation\
\>", "Text",
 CellChangeTimes->{{3.815607961682954*^9, 3.8156079882067966`*^9}, {
   3.815609899263999*^9, 3.815609929196887*^9}, {3.815610079350606*^9, 
   3.8156100914468803`*^9}, 3.815610151013742*^9, {3.815610212997694*^9, 
   3.815610226143417*^9}, {3.815610890769587*^9, 3.8156109314235*^9}, {
   3.815611251243825*^9, 
   3.815611254015155*^9}},ExpressionUUID->"3888f578-1c79-4271-871e-\
4028538ce985"],

Cell[BoxData[
 RowBox[{
  RowBox[{"K0\[Lambda]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Activate", "[", 
      RowBox[{"K0", "/.", "SU2\[Lambda]def"}], "]"}], "/.", 
     "\[Kappa]to\[Lambda]"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.815610817929421*^9, {3.815610942530648*^9, 
   3.8156109481200733`*^9}},ExpressionUUID->"bdb54f3f-2130-4aac-9b92-\
1e6b0257c6ba"],

Cell["and then translate it to G^{(0)}_{\\lambda\\lambda}", "Text",
 CellChangeTimes->{{3.815607961682954*^9, 3.8156079882067966`*^9}, {
   3.815609899263999*^9, 3.815609929196887*^9}, {3.815610079350606*^9, 
   3.8156100914468803`*^9}, 3.815610151013742*^9, {3.815610212997694*^9, 
   3.815610226143417*^9}, {3.815610890769587*^9, 3.8156109314235*^9}, {
   3.815610974733183*^9, 
   3.815610993949944*^9}},ExpressionUUID->"c038b341-3b64-4c81-b2ab-\
da02cc9f1a05"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G\[Lambda]\[Lambda]0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "8"}], "*", "4", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Inactive", "[", "TensorProduct", "]"}], "[", 
        RowBox[{"J\[Lambda]", ",", "J\[Lambda]", ",", "K0\[Lambda]"}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}]}], "}"}]}], "]"}]}], "//", 
    "Activate"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{
  3.815611016936886*^9},ExpressionUUID->"9c3421e4-32fa-4f74-99dc-\
3fa8a03830ae"],

Cell[BoxData[
 FractionBox["3", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Lambda]", "2"]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{
  3.815611688762836*^9, 3.815612486649622*^9, 3.815612575258093*^9, 
   3.815734169076343*^9, {3.8157342251611557`*^9, 
   3.8157342342639*^9}},ExpressionUUID->"55ec2dac-a251-4bce-8455-\
f8fc1ea67535"]
}, Open  ]],

Cell["\<\
Note that the additional factor of 4 compared (3.59) arises because we are \
not working with the full doubled K^{(0)}_{ABCD} but just its defining block.\
\
\>", "Text",
 CellChangeTimes->{{3.815607961682954*^9, 3.8156079882067966`*^9}, {
   3.815609899263999*^9, 3.815609929196887*^9}, {3.815610079350606*^9, 
   3.8156100914468803`*^9}, 3.815610151013742*^9, {3.815610212997694*^9, 
   3.815610226143417*^9}, {3.815610890769587*^9, 3.8156109314235*^9}, {
   3.815610974733183*^9, 3.815610993949944*^9}, {3.815611036096628*^9, 
   3.8156111299063*^9}},ExpressionUUID->"846e2ef4-faef-4250-88a7-\
fee474b820bd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Two loops", "Subsubsection",
 CellChangeTimes->{{3.815605368973172*^9, 3.8156053737649612`*^9}, {
  3.815611163736308*^9, 
  3.81561116570336*^9}},ExpressionUUID->"13f240ac-4d08-4de8-9b3b-\
a59c1ecbe951"],

Cell["\<\
Again, we compute K^{(1) a\\bar c\\bar d} for the \[Lambda]-deformation first,\
\>", "Text",
 CellChangeTimes->{{3.815607961682954*^9, 3.8156079882067966`*^9}, {
   3.815609899263999*^9, 3.815609929196887*^9}, {3.815610079350606*^9, 
   3.8156100914468803`*^9}, 3.815610151013742*^9, {3.815610212997694*^9, 
   3.815610226143417*^9}, {3.815610890769587*^9, 3.8156109314235*^9}, {
   3.815611224251733*^9, 
   3.8156112704796963`*^9}},ExpressionUUID->"c2033dec-447e-4bc2-956d-\
1194db443b24"],

Cell[BoxData[
 RowBox[{
  RowBox[{"K1\[Lambda]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Activate", "[", 
       RowBox[{"K1", "/.", "SU2\[Lambda]def"}], "]"}], "]"}], "/.", 
     "\[Kappa]to\[Lambda]"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.815611210570698*^9, 3.815611214306456*^9}, {
  3.815612096488729*^9, 
  3.815612101589562*^9}},ExpressionUUID->"bcfaeb93-f6ee-474e-bd30-\
0c2f487c8f75"],

Cell["It gives rise  to G^{(1)}_{\\lambda\\lambda}:", "Text",
 CellChangeTimes->{{3.815607961682954*^9, 3.8156079882067966`*^9}, {
   3.815609899263999*^9, 3.815609929196887*^9}, {3.815610079350606*^9, 
   3.8156100914468803`*^9}, 3.815610151013742*^9, {3.815610212997694*^9, 
   3.815610226143417*^9}, {3.815610890769587*^9, 3.8156109314235*^9}, {
   3.815611224251733*^9, 3.8156112704796963`*^9}, {3.8156113026762342`*^9, 
   3.81561131845238*^9}},ExpressionUUID->"e81c8a55-8fe9-41ac-ae40-\
bf3dcc6329a3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G\[Lambda]\[Lambda]1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "8"}], "*", "4", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Inactive", "[", "TensorProduct", "]"}], "[", 
        RowBox[{"J\[Lambda]", ",", "J\[Lambda]", ",", "K1\[Lambda]"}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}]}], "}"}]}], "]"}]}], "//", 
    "Activate"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8156113306876583`*^9, 
  3.815611334283195*^9}},ExpressionUUID->"20a75554-3909-48fc-b998-\
c8b7fd45a988"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", "cg", " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"2", " ", "\[Lambda]"}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Lambda]", "3"]}], "+", 
     SuperscriptBox["\[Lambda]", "4"]}], ")"}]}], 
  RowBox[{"2", " ", "k", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Lambda]"}], ")"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Lambda]"}], ")"}], "5"]}]]], "Output",
 CellChangeTimes->{
  3.8156116888275423`*^9, 3.815612105226673*^9, 3.815612486686521*^9, 
   3.815612575312348*^9, 3.815734169123343*^9, {3.815734225207306*^9, 
   3.815734234320855*^9}},ExpressionUUID->"a67eb1d2-3fa1-48a1-a6d5-\
b4e5b04cdf9c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Results", "Subsubsection",
 CellChangeTimes->{{3.815605368973172*^9, 3.8156053737649612`*^9}, {
  3.815611163736308*^9, 3.81561116570336*^9}, {3.8156113958660793`*^9, 
  3.815611397835387*^9}, {3.815611913561688*^9, 
  3.8156119442720747`*^9}},ExpressionUUID->"d474a671-062e-4e23-bdd5-\
fd0d07a75fd2"],

Cell["Finally, the c-function is given by (2.79)", "Text",
 CellChangeTimes->{{3.815607961682954*^9, 3.8156079882067966`*^9}, {
   3.815609899263999*^9, 3.815609929196887*^9}, {3.815610079350606*^9, 
   3.8156100914468803`*^9}, 3.815610151013742*^9, {3.815610212997694*^9, 
   3.815610226143417*^9}, {3.815610890769587*^9, 3.8156109314235*^9}, {
   3.815611224251733*^9, 3.8156112704796963`*^9}, {3.8156114076926937`*^9, 
   3.815611424672544*^9}, {3.815611533829048*^9, 3.815611534603663*^9}, {
   3.815611658590341*^9, 
   3.815611660827146*^9}},ExpressionUUID->"34af3dfe-a63c-4714-bd90-\
f719c6101725"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"c1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"6", "\[Beta]1d\[Lambda]"}], "/.", "\[Kappa]to\[Lambda]"}], "//",
     "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"6", "\[Beta]2d\[Lambda]"}], "/.", "\[Kappa]to\[Lambda]"}], "//",
     "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.815611428507292*^9, 3.815611516275481*^9}, {
  3.81561175934648*^9, 3.815611813871112*^9}, {3.815611971736128*^9, 
  3.815611972741*^9}},ExpressionUUID->"36b71f72-6809-4bfb-a37b-667c88c6009c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c", "=", 
  RowBox[{"3", "+", "c1", "+", "c2"}]}]], "Input",
 CellChangeTimes->{{3.815611977478257*^9, 
  3.815611981839099*^9}},ExpressionUUID->"722db9cb-c17e-4b95-b6e3-\
006af56053c4"],

Cell[BoxData[
 RowBox[{"3", "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["cg", "2"], " ", 
    SuperscriptBox["\[Lambda]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"4", "-", 
      RowBox[{"5", " ", "\[Lambda]"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Lambda]"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Lambda]"}], ")"}], "6"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "cg", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "\[Lambda]"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Lambda]", "3"]}], "+", 
      SuperscriptBox["\[Lambda]", "4"]}], ")"}]}], 
   RowBox[{"2", " ", "k", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Lambda]"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Lambda]"}], ")"}], "3"]}]]}]], "Output",
 CellChangeTimes->{
  3.815611688886305*^9, 3.815611760793703*^9, 3.815611814843054*^9, 
   3.815611982909305*^9, 3.815612486714764*^9, 3.815612575342032*^9, 
   3.815734169166767*^9, {3.815734225249078*^9, 
   3.815734234363018*^9}},ExpressionUUID->"33086ef0-59fe-4a6b-bd9c-\
a2c695784147"]
}, Open  ]],

Cell["and matches (3.61).", "Text",
 CellChangeTimes->{{3.815607961682954*^9, 3.8156079882067966`*^9}, {
   3.815609899263999*^9, 3.815609929196887*^9}, {3.815610079350606*^9, 
   3.8156100914468803`*^9}, 3.815610151013742*^9, {3.815610212997694*^9, 
   3.815610226143417*^9}, {3.815610890769587*^9, 3.8156109314235*^9}, {
   3.815611224251733*^9, 3.8156112704796963`*^9}, {3.8156114076926937`*^9, 
   3.815611424672544*^9}, {3.81561152779886*^9, 3.81561153050951*^9}, {
   3.815611889881611*^9, 3.8156118914902887`*^9}, {3.8156120339304447`*^9, 
   3.815612077127964*^9}, {3.815612197449223*^9, 
   3.815612197781468*^9}},ExpressionUUID->"89cb4618-19fe-499c-83bf-\
7f7759abd41d"],

Cell["\<\
We also combine the one- and two-loop results obtained for the metric above\
\>", "Text",
 CellChangeTimes->{{3.815607961682954*^9, 3.8156079882067966`*^9}, {
   3.815609899263999*^9, 3.815609929196887*^9}, {3.815610079350606*^9, 
   3.8156100914468803`*^9}, 3.815610151013742*^9, {3.815610212997694*^9, 
   3.815610226143417*^9}, {3.815610890769587*^9, 3.8156109314235*^9}, {
   3.815611224251733*^9, 3.8156112704796963`*^9}, {3.8156114076926937`*^9, 
   3.815611424672544*^9}, {3.815611533829048*^9, 3.815611534603663*^9}, {
   3.815611658590341*^9, 3.815611660827146*^9}, {3.815612225507009*^9, 
   3.815612229341457*^9}},ExpressionUUID->"4cd44ba4-9c2d-4b5d-9a51-\
6e5a7565196a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G\[Lambda]\[Lambda]", "=", 
  RowBox[{"G\[Lambda]\[Lambda]0", "+", "G\[Lambda]\[Lambda]1"}]}]], "Input",
 CellChangeTimes->{{3.8156119495715017`*^9, 3.815611968295581*^9}, {
  3.815612013973254*^9, 
  3.815612028616001*^9}},ExpressionUUID->"5b477d81-f9c3-4ac4-ab76-\
a0c2472c87f3"],

Cell[BoxData[
 RowBox[{
  FractionBox["3", 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Lambda]", "2"]}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "cg", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "\[Lambda]"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Lambda]", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Lambda]", "3"]}], "+", 
      SuperscriptBox["\[Lambda]", "4"]}], ")"}]}], 
   RowBox[{"2", " ", "k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Lambda]"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Lambda]"}], ")"}], "5"]}]]}]], "Output",
 CellChangeTimes->{
  3.815612081176412*^9, 3.815612114088065*^9, 3.815612486738065*^9, 
   3.81561257536539*^9, 3.815734169203927*^9, {3.815734225284087*^9, 
   3.81573423439533*^9}},ExpressionUUID->"e8e7a0fa-29d7-4130-bb13-\
f97a72122c4a"]
}, Open  ]],

Cell["to recover (3.63)", "Text",
 CellChangeTimes->{{3.815607961682954*^9, 3.8156079882067966`*^9}, {
   3.815609899263999*^9, 3.815609929196887*^9}, {3.815610079350606*^9, 
   3.8156100914468803`*^9}, 3.815610151013742*^9, {3.815610212997694*^9, 
   3.815610226143417*^9}, {3.815610890769587*^9, 3.8156109314235*^9}, {
   3.815611224251733*^9, 3.8156112704796963`*^9}, {3.8156114076926937`*^9, 
   3.815611424672544*^9}, {3.81561152779886*^9, 3.81561153050951*^9}, {
   3.815611889881611*^9, 3.8156118914902887`*^9}, {3.8156120339304447`*^9, 
   3.815612077127964*^9}, {3.815612153040773*^9, 
   3.8156121720536137`*^9}},ExpressionUUID->"96242acd-cc4e-4b55-bbbb-\
2dd890a8f5d5"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{959.25, 725.25},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"12.1 for Linux x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c787b871-db86-4e35-8f1d-feeba6d9f491"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "results"->{
  Cell[3633, 111, 278, 4, 68, "Section",ExpressionUUID->"cfe75745-51ac-4531-9e1e-797378bea46e",
   CellTags->"results"]},
 "lambdadef"->{
  Cell[75488, 2221, 193, 2, 68, "Section",ExpressionUUID->"1fc1520a-3a3e-4afa-a9fc-a5cc2f7153f8",
   CellTags->"lambdadef"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"results", 106803, 3097},
 {"lambdadef", 106941, 3100}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 249, 4, 98, "Title",ExpressionUUID->"48476b73-bb6d-4c87-8827-1f72b93c9959"],
Cell[CellGroupData[{
Cell[854, 30, 308, 6, 29, "Input",ExpressionUUID->"3fbcb64a-1a67-47ac-b59d-4df03d3024ea"],
Cell[1165, 38, 1122, 29, 42, "Output",ExpressionUUID->"28e1f17f-e386-419a-ae25-700c858cbb8c"]
}, Open  ]],
Cell[2302, 70, 284, 5, 58, "Text",ExpressionUUID->"3d006362-70dd-429d-9a4e-4ae88cba7d76"],
Cell[CellGroupData[{
Cell[2611, 79, 327, 7, 32, "Item",ExpressionUUID->"0f153007-dc5d-4a69-b5bc-cd42252f0aa3"],
Cell[2941, 88, 245, 5, 32, "Item",ExpressionUUID->"a55561fd-1dad-4bf3-a9de-dfc9ec3f000a"]
}, Open  ]],
Cell[3201, 96, 407, 11, 35, "Text",ExpressionUUID->"ddcd7e00-1085-43b2-b57f-467d37a8765b"],
Cell[CellGroupData[{
Cell[3633, 111, 278, 4, 68, "Section",ExpressionUUID->"cfe75745-51ac-4531-9e1e-797378bea46e",
 CellTags->"results"],
Cell[CellGroupData[{
Cell[3936, 119, 161, 3, 54, "Subsection",ExpressionUUID->"9fbf7cdf-7783-49b7-a83b-21da38a1b280"],
Cell[4100, 124, 599, 11, 58, "Text",ExpressionUUID->"cedde88c-bfc5-499f-b43b-85f51135292d"],
Cell[CellGroupData[{
Cell[4724, 139, 156, 3, 32, "Item",ExpressionUUID->"e3bb988f-124d-41f4-9625-be2665ac9b29"],
Cell[4883, 144, 161, 3, 32, "Item",ExpressionUUID->"6b7de4f7-924a-4c65-a974-0db1364ae486"],
Cell[5047, 149, 166, 3, 32, "Item",ExpressionUUID->"5cb91ff1-75ea-42dd-96d7-33ef5cec5c47"],
Cell[5216, 154, 250, 4, 32, "Item",ExpressionUUID->"47c9cce9-6c11-4422-bad8-c66fd295d91b"],
Cell[5469, 160, 225, 4, 32, "Item",ExpressionUUID->"140b6655-68f6-4b8d-9569-b6d836e86370"],
Cell[5697, 166, 233, 4, 32, "Item",ExpressionUUID->"81e9f527-51e7-41fb-abdc-087b6725bc1d"]
}, Open  ]],
Cell[5945, 173, 544, 10, 35, "Text",ExpressionUUID->"e42743d4-3ee4-411c-94e9-4957323398d7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6526, 188, 167, 3, 54, "Subsection",ExpressionUUID->"cdada910-a539-4d1d-9624-34effb32cb4f"],
Cell[CellGroupData[{
Cell[6718, 195, 161, 3, 45, "Subsubsection",ExpressionUUID->"5c2f4ee5-0b6f-41ed-a5a5-4a7cb3cc785d"],
Cell[6882, 200, 333, 7, 35, "Text",ExpressionUUID->"51d8c943-ffe8-4521-9783-6057b3b63f4b"],
Cell[7218, 209, 1154, 35, 29, "Input",ExpressionUUID->"6b70e408-b11a-42ea-9a14-8c008b6e1107"],
Cell[8375, 246, 289, 4, 35, "Text",ExpressionUUID->"793a1a79-cb97-4ed0-9466-06846e053026"],
Cell[8667, 252, 1738, 55, 80, "Input",ExpressionUUID->"ed48192c-0e58-4f2c-983d-a981d4e1ff8f"],
Cell[10408, 309, 336, 5, 35, "Text",ExpressionUUID->"011fdcb1-581c-4bbe-8617-9a8d678f1af1"],
Cell[CellGroupData[{
Cell[10769, 318, 275, 7, 29, "Input",ExpressionUUID->"6b03bcb1-419d-4aa3-a175-70333df57b1a"],
Cell[11047, 327, 348, 8, 33, "Output",ExpressionUUID->"22302c1f-a37b-429a-a695-95b58cbe3054"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[11444, 341, 211, 4, 45, "Subsubsection",ExpressionUUID->"e557dfe8-e3d8-45c0-8948-84f3e905f4dd"],
Cell[11658, 347, 435, 9, 35, "Text",ExpressionUUID->"37cf2f18-8c14-4c6d-bd75-e700ae1dbcc0"],
Cell[12096, 358, 37420, 1109, 834, "Input",ExpressionUUID->"c92e58bd-7835-45d4-829b-86f156e7cd6b"],
Cell[49519, 1469, 340, 5, 35, "Text",ExpressionUUID->"8686277b-7aa9-41e0-8b19-d563a86b5f04"],
Cell[49862, 1476, 10350, 310, 373, "Input",ExpressionUUID->"449da374-7601-4549-a5fe-9e4673c10e95"],
Cell[60215, 1788, 336, 5, 35, "Text",ExpressionUUID->"4950cf16-fc06-48a0-b66a-6f6699f68f6e"],
Cell[CellGroupData[{
Cell[60576, 1797, 324, 8, 29, "Input",ExpressionUUID->"36d71c14-9434-4b3c-bd63-39bd84a8ac28"],
Cell[60903, 1807, 367, 8, 33, "Output",ExpressionUUID->"901a14e8-5952-4e2d-a8fb-5502efec30c0"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[61331, 1822, 170, 3, 54, "Subsection",ExpressionUUID->"44aa6366-1f87-4e09-a85a-3a15d3820dff"],
Cell[61504, 1827, 570, 10, 35, "Text",ExpressionUUID->"6344c844-bfff-403d-8a38-0f1480aa2355"],
Cell[CellGroupData[{
Cell[62099, 1841, 161, 3, 45, "Subsubsection",ExpressionUUID->"f6ba3ab0-3198-41cb-aa54-70d5088c65b6"],
Cell[62263, 1846, 363, 6, 35, "Text",ExpressionUUID->"59768dda-55b7-4a5b-b2a0-a9e322956690"],
Cell[62629, 1854, 454, 13, 29, "Input",ExpressionUUID->"98d483d2-1812-40bf-b439-f87671ff2a63"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63120, 1872, 211, 4, 45, "Subsubsection",ExpressionUUID->"48461a68-fbf2-42cc-9b6c-c6baa6ac573f"],
Cell[63334, 1878, 541, 8, 35, "Text",ExpressionUUID->"3b7fee5c-e176-4c64-b30b-054874bcb086"],
Cell[63878, 1888, 10029, 289, 382, "Input",ExpressionUUID->"b9308ea9-9226-41ae-935b-c40a908530c5"],
Cell[73910, 2179, 497, 8, 35, "Text",ExpressionUUID->"314db7e9-8d8c-4f1a-8999-509ffb730521"],
Cell[CellGroupData[{
Cell[74432, 2191, 186, 4, 29, "Input",ExpressionUUID->"1cca2213-e534-4b37-83d2-7c6f3e1151c4"],
Cell[74621, 2197, 303, 6, 33, "Output",ExpressionUUID->"b6762b6d-a81d-4b33-b7a6-4576538fd857"]
}, Open  ]],
Cell[74939, 2206, 488, 8, 35, "Text",ExpressionUUID->"554c82bf-9554-4f6c-984f-5bd876bb4d74"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[75488, 2221, 193, 2, 68, "Section",ExpressionUUID->"1fc1520a-3a3e-4afa-a9fc-a5cc2f7153f8",
 CellTags->"lambdadef"],
Cell[CellGroupData[{
Cell[75706, 2227, 274, 4, 54, "Subsection",ExpressionUUID->"0a0c4e6e-8527-4f50-93db-401caff56ff6"],
Cell[75983, 2233, 189, 3, 35, "Text",ExpressionUUID->"4def8673-955c-4d3e-91f8-d62b400a9790"],
Cell[76175, 2238, 257, 7, 29, "Input",ExpressionUUID->"2d87d944-2fd8-4bfb-816e-4bf7f0b7655f"],
Cell[76435, 2247, 202, 4, 35, "Text",ExpressionUUID->"7e102d01-9278-4ff0-8c26-88152fa011c6"],
Cell[CellGroupData[{
Cell[76662, 2255, 579, 17, 29, "Input",ExpressionUUID->"180a78e8-6bc5-46a0-b2f0-d5c58c237a3d"],
Cell[77244, 2274, 274, 5, 33, "Output",ExpressionUUID->"61dde618-e0be-4922-9f8a-83b2251ad4fb"]
}, Open  ]],
Cell[77533, 2282, 245, 4, 35, "Text",ExpressionUUID->"fb3f21a9-69c0-4487-843a-87f3e22dd9c2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77815, 2291, 264, 4, 54, "Subsection",ExpressionUUID->"8a0431ea-7480-4d6a-a0a4-991c0255e91b"],
Cell[78082, 2297, 231, 4, 35, "Text",ExpressionUUID->"3f680126-e3c6-4b50-948b-3e8f85941460"],
Cell[78316, 2303, 1921, 47, 113, "Input",ExpressionUUID->"668eba90-a5c9-487d-a572-f909ea483f25"],
Cell[80240, 2352, 243, 4, 30, "Text",ExpressionUUID->"965f6790-d215-482a-8746-3fb20b1e26e5"],
Cell[80486, 2358, 321, 9, 35, "Input",ExpressionUUID->"df9ac788-5917-49e9-b68e-ea2ddab2e416"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80844, 2372, 311, 5, 46, "Subsection",ExpressionUUID->"27513496-a971-4fb2-a93c-a5ecf5bccaad"],
Cell[CellGroupData[{
Cell[81180, 2381, 161, 3, 37, "Subsubsection",ExpressionUUID->"b6d387e3-8c96-48f8-9e9d-307f9d2272c7"],
Cell[81344, 2386, 285, 5, 30, "Text",ExpressionUUID->"280c8ca9-5399-48d9-bf81-8d694632b535"],
Cell[CellGroupData[{
Cell[81654, 2395, 572, 12, 33, "Input",ExpressionUUID->"a6649be2-c06a-4924-a81b-89bbc5c9f99a"],
Cell[82229, 2409, 2197, 63, 141, "Output",ExpressionUUID->"f05d27c7-c580-4cab-b09e-7197f9541076"]
}, Open  ]],
Cell[84441, 2475, 300, 5, 30, "Text",ExpressionUUID->"5aabd59f-f348-4ffc-9a21-a2bd6649b589"],
Cell[CellGroupData[{
Cell[84766, 2484, 362, 9, 33, "Input",ExpressionUUID->"18536f0d-2c46-4b46-a707-d9163056839d"],
Cell[85131, 2495, 514, 14, 53, "Output",ExpressionUUID->"f265c31b-0ae6-4dce-b110-f524a1b2600f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[85694, 2515, 235, 4, 37, "Subsubsection",ExpressionUUID->"c58c1639-d4f4-4117-ad0a-43f0645af4df"],
Cell[85932, 2521, 349, 5, 30, "Text",ExpressionUUID->"ed43afef-9c2b-4e03-a6fe-1d162df5a3c7"],
Cell[CellGroupData[{
Cell[86306, 2530, 350, 9, 33, "Input",ExpressionUUID->"3924093d-9b25-4510-887a-9eef11da400f"],
Cell[86659, 2541, 2972, 84, 144, "Output",ExpressionUUID->"6e26328f-0f6e-4c54-99fd-7a1d65a36a28"]
}, Open  ]],
Cell[89646, 2628, 374, 6, 30, "Text",ExpressionUUID->"91c9e326-58f8-4a7d-8a6f-510dec63d2c7"],
Cell[CellGroupData[{
Cell[90045, 2638, 636, 12, 33, "Input",ExpressionUUID->"9465c1ad-7749-4de0-9890-bd66d933d8f2"],
Cell[90684, 2652, 704, 21, 55, "Output",ExpressionUUID->"857092c0-c1ff-4741-a8cc-ee727b8e73c0"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[91449, 2680, 237, 4, 46, "Subsection",ExpressionUUID->"f9d3a4dd-dc64-41d6-a317-8eb152fa6d9a"],
Cell[91689, 2686, 551, 10, 30, "Text",ExpressionUUID->"5cbfdafb-a22e-4530-bf3a-e90bcbea52ce"],
Cell[92243, 2698, 540, 14, 35, "Input",ExpressionUUID->"92ff7fc9-a218-4110-bbdf-9c08ca23fd82"],
Cell[CellGroupData[{
Cell[92808, 2716, 161, 3, 37, "Subsubsection",ExpressionUUID->"08e23bee-2ec4-4bf1-97da-5fb654dcb30f"],
Cell[92972, 2721, 492, 9, 30, "Text",ExpressionUUID->"3888f578-1c79-4271-871e-4028538ce985"],
Cell[93467, 2732, 394, 11, 35, "Input",ExpressionUUID->"bdb54f3f-2130-4aac-9b92-1e6b0257c6ba"],
Cell[93864, 2745, 464, 7, 30, "Text",ExpressionUUID->"c038b341-3b64-4c81-b2ab-da02cc9f1a05"],
Cell[CellGroupData[{
Cell[94353, 2756, 869, 26, 35, "Input",ExpressionUUID->"9c3421e4-32fa-4f74-99dc-3fa8a03830ae"],
Cell[95225, 2784, 427, 12, 56, "Output",ExpressionUUID->"55ec2dac-a251-4bce-8455-f8fc1ea67535"]
}, Open  ]],
Cell[95667, 2799, 621, 11, 30, "Text",ExpressionUUID->"846e2ef4-faef-4250-88a7-fee474b820bd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96325, 2815, 210, 4, 37, "Subsubsection",ExpressionUUID->"13f240ac-4d08-4de8-9b3b-a59c1ecbe951"],
Cell[96538, 2821, 501, 9, 30, "Text",ExpressionUUID->"c2033dec-447e-4bc2-956d-1194db443b24"],
Cell[97042, 2832, 453, 12, 35, "Input",ExpressionUUID->"bcfaeb93-f6ee-474e-bd30-0c2f487c8f75"],
Cell[97498, 2846, 507, 7, 30, "Text",ExpressionUUID->"e81c8a55-8fe9-41ac-ae40-bf3dcc6329a3"],
Cell[CellGroupData[{
Cell[98030, 2857, 895, 26, 35, "Input",ExpressionUUID->"20a75554-3909-48fc-b998-c8b7fd45a988"],
Cell[98928, 2885, 833, 23, 58, "Output",ExpressionUUID->"a67eb1d2-3fa1-48a1-a6d5-b4e5b04cdf9c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[99810, 2914, 307, 5, 37, "Subsubsection",ExpressionUUID->"d474a671-062e-4e23-bdd5-fd0d07a75fd2"],
Cell[100120, 2921, 605, 9, 30, "Text",ExpressionUUID->"34af3dfe-a63c-4714-bd90-f719c6101725"],
Cell[100728, 2932, 592, 15, 59, "Input",ExpressionUUID->"36b71f72-6809-4bfb-a37b-667c88c6009c"],
Cell[CellGroupData[{
Cell[101345, 2951, 210, 5, 33, "Input",ExpressionUUID->"722db9cb-c17e-4b95-b6e3-006af56053c4"],
Cell[101558, 2958, 1379, 40, 58, "Output",ExpressionUUID->"33086ef0-59fe-4a6b-bd9c-a2c695784147"]
}, Open  ]],
Cell[102952, 3001, 680, 10, 30, "Text",ExpressionUUID->"89cb4618-19fe-499c-83bf-7f7759abd41d"],
Cell[103635, 3013, 692, 11, 30, "Text",ExpressionUUID->"4cd44ba4-9c2d-4b5d-9a51-6e5a7565196a"],
Cell[CellGroupData[{
Cell[104352, 3028, 305, 6, 33, "Input",ExpressionUUID->"5b477d81-f9c3-4ac4-ab76-a0c2472c87f3"],
Cell[104660, 3036, 1053, 31, 61, "Output",ExpressionUUID->"e8e7a0fa-29d7-4130-bb13-f97a72122c4a"]
}, Open  ]],
Cell[105728, 3070, 680, 10, 30, "Text",ExpressionUUID->"96242acd-cc4e-4b55-bbbb-2dd890a8f5d5"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


